On the Number of Rational Iterated Pre-images of the Origin Under Quadratic Dynamical Systems

For a quadratic endomorphism of the affine line defined over the rationals, we consider the problem of bounding the number of rational points that eventually land at the origin after iteration. In the article ``Uniform Bounds on Pre-Images Under Quadratic Dynamical Systems,'' by two of the present authors and five others, it was shown that the number of rational iterated pre-images of the origin is bounded as one varies the morphism in a certain one-dimensional family. Subject to the validity of the Birch and Swinnerton-Dyer conjecture and some other related conjectures for the L-series of a specific abelian variety and using a number of modern tools for locating rational points on high genus curves, we show that the maximum number of rational iterated pre-images is six. We also provide further insight into the geometry of the ``pre-image curves.''

==> anc/preimages.magma <==
/********************************************************************
 * MAGMA code accompanying the paper
 * "On the number of rational iterated pre-images of the origin
 *  under quadratic dynamical systems"
 * by Xander Faber, Benjamin Hutz and Michael Stoll
 *
 * September 3, 2010
 ********************************************************************/

v1,v2,v3 := GetVersion(); // find out what Magma version is used.
if v1 lt 2 or v2 lt 14 then
  printf "Please use a newer Magma version (2.14 or later).\n";
  quit;
end if;
if v1 eq 2 and v2 lt 16 then
  printf "This script has been tested on Magma version 2.16;\n";
  printf " it also seems to work on version 2.14,\n";
  printf " but it may crash version 2.15.\n\n";
end if;

// Verification of the proof of Proposition 5.1

printf "\nVerification of the proof of Proposition 5.1\n";
printf "============================================\n\n";
// We work with the projective closure of the affine curve
//  r^2 = d^2 - d,  s^2 = d^2 + d
Pr3<r,s,d,u> := ProjectiveSpace(Rationals(), 3);
C := Curve(Pr3, [r^2 - d^2 + d*u, s^2 - d^2 - d*u]);
printf "Genus of the curve in Proposition 5.1 is %o\n", Genus(C);
// ==> 0, so the curve can be parameterized
Pr1<t1,t0> := ProjectiveSpace(Rationals(), 1);
printf "Computing parameterization...\n";
para := Parametrization(C, C![1,1,1,0], Curve(Pr1));
F<t> := FunctionField(Rationals());
// extract rational function in t = t1/t0 for d/u (= d in affine chart)
dint := Evaluate(DefiningEquations(para)[3], [t,1])
         / Evaluate(DefiningEquations(para)[4], [t,1]);
printf "Checking that it agrees with the paper (up to sign)...\n";
assert dint eq (t^2+1)^2/(4*t*(t^2-1));
// ==> agrees with paper up to sign
cint := -dint^2; // here the sign change is irrelevant
preims := [e1*(t^2+1)*(t^2+2*e2*t-1)/(4*t*(t^2-1)) : e1, e2 in [-1,1]];
printf "Second images of x-values: %o\n",
       [(x^2 + cint)^2 + cint : x in preims];
// ==> [0, 0, 0, 0], shows that we do get four second pre-images


// Verification of the proof of Lemma 5.2

printf "\nVerification of the proof of Lemma 5.2\n";
printf "======================================\n\n";
Aff2<x,c> := AffineSpace(Rationals(), 2);
printf "Defining Y^pre(3,0)...\n";
Ypre30 := Curve(Aff2, ((x^2 + c)^2 + c)^2 + c);
eqn30 := DefiningEquation(Ypre30);
printf "Its genus is %o\n", Genus(Ypre30);
// ==> 1
printf "Defining the elliptic curve E...\n";
E<u,v,q> := EllipticCurve([-1,1]);
printf "Setting up the maps between E and Y^pre(3,0)...\n";
EtoY := map<E -> Ypre30 | [v*q/(u^2-q^2), -q^4/(u^2-q^2)^2]>;
// Magma not complaining shows this really defines a map
YtoE := map<Ypre30 -> E | [x^2+c, x, (x^2+c)^2+c]>;
// dito
YtoE := Extend(YtoE);
assert IsEmpty(BaseScheme(YtoE)); // ==> this is a morphism
EtoY := Extend(EtoY); // this is still undefined at some points
EtoE := Extend(Expand(EtoY*YtoE)); // takes a little while
printf "The composition E --> Y^pre(3,0) --> E is given by %o;\n",
       def[#def] where def := AllDefiningPolynomials(EtoE);
// ==> [u, v, q], so this composition is the identity
printf " since u,v,q are the projective coordinates, this is the identity.\n";
YtoY := Expand(YtoE*EtoY);
defpol := DefiningPolynomials(YtoY);
// check that this is the identity where it is defined
printf "Checking that Y^pre(3,0) --> E --> Y^pre(3,0) is the identity\n";
printf " (where defined)...\n";
assert IsDivisibleBy(Numerator(defpol[1]) - x*Denominator(defpol[1]), eqn30);
assert IsDivisibleBy(Numerator(defpol[2]) - c*Denominator(defpol[2]), eqn30);
// ==> OK.
// look up the curve E
printf "The elliptic curve E has Cremona reference %o\n",
       CremonaReference(E);
// ==> 92b1
MWE, toE := MordellWeilGroup(E);
printf "Its Mordell-Weil group is\n%o\n", MWE;
// ==> free abelian group of rank 1
// find generator
genE := toE(MWE.1);
printf " and it is generated by P_0 = %o\n", genE;
// ==> (1 : 1 : 1), so this is (u, v) = (1, 1).


// Verification of the proof of Proposition 5.4

printf "\nVerification of the proof of Proposition 5.4\n";
printf "============================================\n\n";
sik := RealField(30)!SiksekBound(E);
  // The return value of SiksekBound has the "wrong" type in version 2.14
printf "The Siksek Bound for E is %o\n", ChangePrecision(sik, 5);
upper := 4/3*Log(12) + 2*Log(2);
lower := -4*sik - 2*Log(2);
printf "We get the following bounds:\n";
printf " %o <= 8 h^(P) - h_g(P) <= %o\n",
       ChangePrecision(lower, 5), ChangePrecision(upper, 5);
// note that CanonicalHeight in Magma is with respect to 2*(infty)
nbound := Ceiling(((upper-lower)/(4*CanonicalHeight(genE)) - 1)/2);
printf "So for n >= %o, the height h_g(n*P_0) is strictly increasing.\n",
       nbound;
// find c-coordinates of points 3*P_0, ..., 20*P_0
printf "Computing c-coodinates of n*P_0, 3 <= n <= 20, ...\n";
clist := [-((pt[1]/pt[3])^2-1)^-2 where pt := n*genE : n in [3..20]];
// and check that their heights are distinct, and the last is the largest
hlist := [Max(Abs(Numerator(c)), Denominator(c)) : c in clist];
printf "Checking that they are all distinct and the last has the largest h_g...\n";
assert #Set(hlist) eq #hlist;
assert forall{i : i in [1..#hlist-1] | hlist[#hlist] gt hlist[i]};


// Verification of the proof of Proposition 5.5
printf "\nVerification of the proof of Proposition 5.5\n";
printf "============================================\n\n";
if v2 lt 15 then
  printf "Magma version 2.14: define KillingDifferentialModp...\n";
  // Find the reduction mod p of the differential over Q_p that kills
  // the subgroup generated by a point on the Jacobian
  function KillingDifferentialModp(pt, p)
  // Given a point pt of infinite order on the Jacobian of a genus 2 curve
  // over the rationals of the form y^2 = f(x) and a prime p of good reduction,
  // this returns a point in P^1(F_p) which is the image of the two zeros
  // of omega mod p, where omega is a Q_p-differential on the curve that kills
  // the group generated by pt.
    J := Parent(pt);
    C := Curve(J);
    Jp := BaseChange(J, GF(p));
    n := Order(Jp!pt);
    prec := 1;
    K := KummerSurface(J);
    repeat
      prec +:= 2;
      K1 := BaseChange(K, pAdicField(p, prec));
      ptK := n*K1!K!pt;
    until Min([Valuation(ptK[i]) : i in [1..3]]) eq prec - 1;
    coords := [GF(p) | ExactQuotient(Integers()!ptK[i], p^(prec-1))
                    : i in [1..3]];
    assert coords[2]^2 eq 4*coords[1]*coords[3];
    Pr1 := ProjectiveSpace(GF(p), 1);
    return coords[1] eq 0 select Pr1![1,0] else Pr1![coords[2]/2,coords[1]];
  end function;
end if;


printf "Constructing the four curves...\n";
ulist := [x/(x^2+cint) : x in preims];
Clist := [HyperellipticCurve(Numerator((t^2+1)^4*(u^3-u+1))) : u in ulist];
Cpp<tt,yy,zz> := Clist[4];
printf "The last is C++:\n%o\n", Cpp;
printf "Checking that all curves are isomorphic...\n";
assert forall{C : C in Clist | IsIsomorphic(C, Cpp)};
printf "Defining the genus 2 curve D...\n";
D := HyperellipticCurve(Polynomial([2,2,-1,-3,0,1]));
printf "Setting up the morphism C++ --> D...\n";
CpptoD := map<Cpp -> D | [-tt^2 - 2*tt*zz + zz^2,
                          (-tt^2 + 2*tt*zz + zz^2)*yy,
                          tt^2 + zz^2]>;
// Magma checks that this really defines a map
JD := Jacobian(D);
rDbound := RankBound(JD);
printf "2-descent on the Jacobian of D gives upper bound of %o for the rank\n",
       rDbound;
genJD := D![1,1] - D![-1,-1];
assert Order(genJD) eq 0; // infinite order
printf "A point of infinite order is P_D = %o\n", genJD;
JDtors, toJDtors := TorsionSubgroup(JD);
printf "The torsion subgroup has invariants %o\n", Invariants(JDtors);
htc := HeightConstant(JD : Effort := 2);
printf "To check that P_D generates the free part of the Mordell-Weil group,\n";
htb := Floor(Exp(CanonicalHeight(genJD)/4 + htc));
printf " we have to verify that all points up to naive height %o\n", htb;
printf " are multiples of P_D, up to addition of a torsion point.\n";
ptsJD := Points(JD : Bound := htb);
ptsJD1 := {n*genJD + toJDtors(t) : n in [-6..6], t in JDtors};
assert forall{pt : pt in ptsJD | pt in ptsJD1};
printf "This is the case.\n";
printf "Now do the Chabauty argument.\n";
printf "Check that 3 is a good prime...\n";
assert 3 notin BadPrimes(D);
kdiff := KillingDifferentialModp(genJD, 3);
printf "The reduction of the differential over Q_3 killing the MW group\n";
printf " vanishes mod 3 at the points with x-coordinate %o\n", kdiff;
printf "These points are not defined over F_3.\n";
assert not IsSquare(Evaluate(PolynomialRing(GF(3))!HyperellipticPolynomials(D),
                             kdiff[1]/kdiff[2]));
printf "This implies that there is at most one rational point on D\n";
printf " in each residue class mod 3.\n";
numptsD3 := #BaseChange(D, Bang(Rationals(), GF(3)));
printf "There are %o residue classes,\n", numptsD3;
ptsD := Points(D : Bound := 1000);
printf " and we know the following %o points on D:\n%o\n", #ptsD, ptsD;
assert numptsD3 eq #ptsD;
printf "So these must be all the rational points on D.\n";
printf "Lifting these back to C++, we obtain the set of rational points on C++:\n";
ptsCpp := &join[Points(pt @@ CpptoD) : pt in ptsD];
assert forall{pt : pt in ptsCpp | pt[1]*pt[3]*(pt[1]^2-pt[3]^2) eq 0};
printf "%o\nThere are %o points, all with t in {0, -1, 1, infty}.\n",
       ptsCpp, #ptsCpp;
if v1 gt 2 or v2 ge 15 then
  printf "Note:\n";
  printf "The built-in Magma function Chabauty(JacHypPt) does a combined\n";
  printf " Chabauty and Mordell-Weil sieve computation and determines D(Q):\n";
  printf " D(Q) = %o\n", Chabauty(genJD);
else
  printf "Note:\n";
  printf "As of version 2.15,\n";
  printf " the built-in Magma function Chabauty(JacHypPt) does a combined\n";
  printf " Chabauty and Mordell-Weil sieve computation and determines D(Q).\n";
end if;

// some helper functions
// test a point for regularity on an arithmetic surface
function isregular(S, pt)
  // S: affine or projective curve over Z
  // pt: point in S(F_p)
  IS := Ideal(S);
  P := Generic(IS);
  r := Rank(P);
  p := #Universe(Eltseq(pt));
  Iloc := ideal<P | [p] cat [P.j - Integers()!pt[j] : j in [1..r]]>;
  if IsProjective(S) then
    // pick suitable affine chart
    j := r; while pt[j] ne 1 do j -:= 1; end while; assert j gt 0;
    IS := IS + ideal<P | P.j-1>;
  end if;
  I2 := IS + Iloc^2;
  dim := Dimension(ChangeRing(quo<P | I2>, GF(p)));
  return dim eq 2 // point is regular on fiber
          or (p in I2 and dim eq 3); // if p in I2 then OK, else dimension is too large
end function;
// find primes of bad reduction
function BadPrimesArithmeticSurface(S)
  // S: projective curve over Z
  SS := SingularSubscheme(S);
  IS := Ideal(SS);
  P := Generic(IS);
  r := Rank(P);
  ISseq := [ideal<P | IS, Z-1> : Z in [P.j : j in [1..r]]]; // affine patches
  ISelimseq := [EliminationIdeal(I, {}) : I in ISseq]; // intersect with Z
  badfact := Factorization(LCM([Integers()!Basis(I)[1] : I in ISelimseq]));
  return Sort([a[1] : a in badfact]);
end function;


// Verification of the proof of Theorem 6.2

printf "\nVerification of the proof of Theorem 6.2\n";
printf "========================================\n\n";
printf "Defining X^pre(4,0) in P^4 over the integers...\n";
PZ5<Z0,Z1,Z2,Z3,Z4> := PolynomialRing(Integers(), 5);
Pr4Z := ProjectiveSpace(PZ5);
XZ := Curve(Pr4Z, [Z3^2+Z1*Z4-Z0^2, Z3^2+Z2*Z4-Z1^2, Z3^2+Z3*Z4-Z2^2]);
bad := BadPrimesArithmeticSurface(XZ);
printf "Its bad primes are %o\n", bad;
eqns := DefiningEquations(XZ);
PEF<T> := PolynomialRing(Integers());
printf "Computing its Euler factor over F_3...\n";
EF3 := Numerator(ZetaFunction(BaseChange(XZ, GF(3))));
printf "Its factorization is\n%o\n", Factorization(EF3);
printf "Computing the Picard groups of J^pre(4,0) over F_p\n";
printf " for p = 3, 5, 7, 11 and 29...\n";
plist := [3, 5, 7, 11, 29];
assert IsEmpty(Set(plist) meet Set(bad));
results := [];
for p in plist do
  Gp, mGp := ClassGroup(BaseChange(XZ, GF(p)));
  Append(~results, [* Gp, mGp *]);
  printf " p = %o done\n", p;
end for;
torsbd := 0;
for pair in results do
  torsbd := GCD(torsbd, &*[Integers() | i : i in Invariants(pair[1]) | i ne 0]);
end for;
printf "Torsion bound (GCD of group orders) is %o\n", torsbd;
printf "Since Pic^0 over F_3 is cyclic: %o\n",
       [i : i in Invariants(results[1][1]) | i ne 0];
printf " and Pic^0 over F_29 is killed by 2*odd: %o\n",
       [i : i in Invariants(results[5][1]) | i ne 0];
printf " it follows that the torsion subgroup has order at most 2.\n";
XQ := BaseChange(XZ, Rationals());
ptsXQ := [XQ |  [1,1,1,1,0],  [1,1,1,-1,0],  [1,1,-1,1,0],  [1,1,-1,-1,0],
               [1,-1,1,1,0], [1,-1,1,-1,0], [1,-1,-1,1,0], [1,-1,-1,-1,0],
                [0,0,0,0,1], [0,-1,0,-1,1] ];
printf "The list of known rational points on X^pre(4,0):\n%o\n", ptsXQ;
places := [Place(pt) : pt in ptsXQ];
relations := [[-1, 0, 1, 1, 0,-1, 1, 1,-1,-1],
              [-1, 1, 1,-1,-1, 1, 1,-1, 0, 0],
              [-1,-1, 1, 0,-1,-1, 0, 1, 1, 1],
              [-2,-1, 0, 0, 1, 1, 1, 1,-1, 0],
              [-1,-1, 0, 1, 1, 0,-1,-1, 2, 0],
              [ 1, 1,-1, 0, 0,-1, 1, 1, 0,-2]];
printf "Checking that the following divisors are principal:\n";
for r in relations do
  divisor := &+[r[i]*places[i] : i in [1..10]];
  sf := true;
  printf "  ";
  for j := 1 to 10 do
    if r[j] ne 0 then
      if r[j] gt 1 then
        printf sf select "%o*P_%o" else " + %o*P_%o", r[j], j;
      elif r[j] eq 1 then
        printf sf select "P_%o" else " + P_%o", j;
      elif r[j] lt -1 then
        printf sf select "-%o*P_%o" else " - %o*P_%o", -r[j], j;
      else // r[j] eq -1
        printf sf select "-P_%o" else " - P_%o", j;
      end if;
      sf := false;
    end if;
  end for;
  printf "  ==>  %o\n", IsPrincipal(divisor);
end for;
printf "This shows that the rank of the subgroup G generated by\n";
printf " degree-zero divisors supported in P_1, ..., P_10\n";
printf " has rank at most (10-1) - 6 = 3.\n";
printf "Setting up map from Pic/Q to product of Pic/F_p...\n";
reductions := [ [* pair[1],
                   [(1*Place(Xp!ChangeUniverse(Eltseq(pt), GF(p)))) @@ pair[2]
                     : pt in ptsXQ] *]
                where Xp := Curve(Codomain(pair[2]))
                where pair := results[i]
                where p := plist[i]
                 : i in [1..#plist] ];
FA10 := FreeAbelianGroup(10);
Picprod, incls, projs := DirectProduct([pair[1] : pair in reductions]);
FA10toPicprod := hom<FA10 -> Picprod |
                     [&+[incls[i](reductions[i][2][j]) : i in [1..#plist]]
                       : j in [1..10]]>;
degzero := Kernel(hom<FA10 -> Z | [Z|[1] : i in [1..10]]>)
            where Z := FreeAbelianGroup(1);
imdegzero := FA10toPicprod(degzero);
printf "Invariants of image of degree zero part of known group are\n%o\n",
       Invariants(imdegzero);
printf "Since this group has (Z/7Z)^3 as a quotient,\n";
printf " this implies that G has rank 3.\n";
Pic0, qPic0 := quo<degzero | ChangeUniverse(relations, FA10)>;
printf "Checking that <P_2-P_3, P_2-P_5, P_2-P_8> generates G...\n";
assert Image(hom<FreeAbelianGroup(3) -> Pic0
                 | [qPic0(FA10.2-FA10.3),
                    qPic0(FA10.2-FA10.5),
                    qPic0(FA10.2-FA10.8)]>) eq Pic0;

// Verification of the proof of Theorem 6.3

printf "\nVerification of the proof of Theorem 6.3\n";
printf "========================================\n\n";
p := 3;
printf "Chabauty: working at p = %o\n", p;
Xp := BaseChange(XZ, GF(p));
ptsp := Points(Xp);
printf "Found %o points mod %o\n", #ptsp, p;
printf "Checking that known rational points surject onto points mod %o...\n", p;
imptsQ := {@ Xp!ChangeUniverse(Eltseq(pt), GF(p)) : pt in ptsXQ @};
assert imptsQ eq ptsp;
printf "Verify kernel of reduction at %o...\n", p;
basindex := 5;
basept := ptsXQ[basindex];
printf "Choosing %o as base-point\n", basept;
FA10toClp := hom<FA10 -> reductions[1][1] | reductions[1][2]>;
Pic0toClp := hom<Pic0 -> reductions[1][1]
                | [FA10toClp(g @@ qPic0) : g in OrderedGenerators(Pic0)]>;
Rkerreps := [FA10 | [0,1,0,1,-6,1,1,0,1,1],
                    [0,-1,0,-1,2,-1,1,-1,0,1],
                    [2,-1,0,0,-3,2,0,-1,0,1]];
Rkergens := [qPic0(r) : r in Rkerreps];
assert Kernel(Pic0toClp) eq sub<Pic0 | Rkergens>;
printf "Points Q_1, Q_2, Q_3 as in paper generate intersection of MW group\n";
printf " with kernel of reduction at %o\n", p;
printf "Changing to a plane model (this is less bug-prone)...\n";
X1, toX1 := Projection(XQ, XQ![0,0,0,0,1]);
X2, toX2 := Projection(X1, X1![0,1,0,1]);
X2<U,V,W> := Curve(X2);
printf "Plane model:\n%o\n", X2;
printf "Constructing the map to the new model...\n";
time prmap := Extend(Restriction(Expand(toX1*toX2), XQ, X2));
printf "Matching up the places on the old and new models...\n";
ptsX2 := {@ prmap(pt) : pt in ptsXQ @};
assocpl := [];
f := FunctionField(XQ)!((P.1-P.2)/P.2) where P := CoordinateRing(Ambient(XQ));
ff := Pushforward(prmap, f);
// use f to tell points apart
for ptX2 in ptsX2 do
  ptsabove := [<i, ptsXQ[i]> : i in [1..#ptsXQ] | prmap(ptsXQ[i]) eq ptX2];
  if #ptsabove eq 1 then
    Append(~assocpl, <ptsabove[1,1], ptsabove[1,2], Place(ptX2)>);
  else
    plc := Places(ptX2);
    assert #ptsabove eq 2 and #plc eq 2;
    assert Valuation(f, ptsabove[1,2]) ne Valuation(f, ptsabove[2,2]);
    if Valuation(ff, plc[1]) eq Valuation(f, ptsabove[1,2]) then
      assocpl cat:= [<ptsabove[1,1], ptsabove[1,2], plc[1]>,
                     <ptsabove[2,1], ptsabove[2,2], plc[2]>];
    else
      assocpl cat:= [<ptsabove[1,1], ptsabove[1,2], plc[2]>,
                     <ptsabove[2,1], ptsabove[2,2], plc[1]>];
    end if;
  end if;
end for;
Sort(~assocpl, func<a,b | a[1]-b[1]>);
assert [a[2] : a in assocpl] eq ptsXQ;
places2 := [a[3] : a in assocpl];
printf "Places on new model (same order as points on old model):\n%o\n", places2;
printf "Finding representative divisors for kernel of reduction...\n";
basDiv := 1*places2[basindex];
repDivs := [Reduction(&+[s[j]*places2[j] : j in [1..#s]] where s := Eltseq(r), basDiv)
             : r in Rkerreps];
X2p := BaseChange(X2, Bang(Rationals(), GF(p)));
printf "Taking affine patch with last coordinate = 1\n";
X2A := AffinePatch(X2, 1);
P2Q<u,v> := CoordinateRing(Ambient(X2A));
h := DefiningEquation(X2A);
printf "Affine patch given by\n%o\n", h;
bpt := X2A!RepresentativePoint(places2[basindex]);
printf "Base-point on this affine patch is %o\n", bpt;
assert Valuation(Evaluate(Derivative(h, 2), Eltseq(bpt)), p) eq 0;
pwsprec := 50;
Pws<t> := LaurentSeriesAlgebra(Rationals(), pwsprec);
uint := t + bpt[1];
uniformizer := u - bpt[1];
printf "Can take t = %o as uniformizer at base-point\n", uniformizer;
printf "Solve for v as power series in t = %o ...\n", uniformizer;
solns := Roots(Evaluate(h, [uint, P.1])) where P := PolynomialRing(Pws);
solns := [r[1] : r in solns | Coefficient(r[1], 0) eq bpt[2]];
assert #solns eq 1;
vint := solns[1];
printf " ==> v = %o\n", vint + BigO(t^6);
printf "Extracting representative points of the divisors...\n";
decomps := [Decomposition(D) : D in repDivs];
assert forall{dec : dec in decomps | #dec eq 1 and dec[1,2] eq 1};
divplcs := [dec[1,1] : dec in decomps];
printf "Finding the characteristic polynomial of their t-values...\n";
charpolys := [CharacteristicPolynomial(RepresentativePoint(pl)[1] - bpt[1])
               : pl in divplcs];
assert forall{j : j in [1..#divplcs] | Degree(charpolys[j]) eq Degree(divplcs[j])};
printf "Checking that points all reduce to the base-point mod %o...\n", p;
assert forall{pol : pol in charpolys
                  | forall{j : j in [0..Degree(pol)-1]
                             | Valuation(Coefficient(pol, j), p) gt 0}};
printf "Convert differentials on X^pre(4,0) into power series in t, times dt...\n";
Pr4Q := Ambient(XQ);
P5Q := CoordinateRing(Pr4Q);
FF2Q := FieldOfFractions(P2Q);
// pull back uniformizer
tonXQ := Pullback(prmap, FunctionField(X2A)!uniformizer);
dtonXQ := Differential(tonXQ);
DB0 := DifferentialBasis(Divisor(XQ, Scheme(Pr4Q, P5Q.1)));
assert #DB0 eq 1;
omega0 := DB0[1];
omegafns := [FF2Q!Pushforward(prmap, omega0/dtonXQ)];
for j := 2 to Rank(P5Q) do
  Append(~omegafns, omegafns[1]*FF2Q!Pushforward(prmap, FunctionField(XQ)!(P5Q.j/P5Q.1)));
end for;
omegas := [Evaluate(f, [uint, vint]) : f in omegafns];
printf "Found basis corresponding to hyperplanes z0 = 0, ..., z4 = 0:\n";
for j := 1 to #omegas do
  printf " omega_%o = (%o) dt\n", j-1, omegas[j] + O(t^5);
end for;
logs := [Integral(om) : om in omegas];
printf "The corresponding logarithms (= integrals) are\n";
for j := 1 to #logs do
  printf " l_%o = %o\n", j-1, logs[j] + O(t^6);
end for;
printf "Computing the power sums of the t-values for the generators...\n";
powersums := [[Coefficient(s, i) : i in [1..pwsprec]]
                where s := -t*Derivative(f)/f
                where f := &+[Coefficient(pol, Degree(pol)-j)*t^j
                               : j in [0..Degree(pol)]]
                : pol in charpolys];
// now do the integration
intprec := 5;
Qpprec := 2*intprec;
cofreq := 5*(intprec - 1);
e := 0;
repeat
  e +:= 1;
  n := p^e*Floor(5*(intprec+e-1)/p^e);
  cofreq := Max(cofreq, n);
until n eq 0;
assert cofreq lt Min([AbsolutePrecision(l) : l in logs]);
Qp := pAdicField(p, Qpprec);
printf "Evaluating the integrals to precision O(%o^%o)...\n", p, intprec;
mat := Matrix([[Qp!&+[Coefficient(l, i)*s[i] : i in [1..cofreq]] + O(Qp!p^intprec)
                 : s in powersums] : l in logs])/p;
printf " ==> this results in (%o times) the matrix\n%o\n", p, Transpose(mat);
matker1 := Basis(Kernel(ChangeRing(mat, pAdicRing(p, intprec-1))));
matker := Basis(Kernel(ChangeRing(mat, GF(p))));
assert #matker eq 2 and #matker1 eq 2;
printf "Its kernel is spanned (mod %o^%o) by\n%o\n", p, intprec-1, matker1;
printf "The kernel of its reduction mod %o is spanned by\n%o\n", p, matker;
P5p<z0,z1,z2,z3,z4> := CoordinateRing(Ambient(Xp));
hyperplanes := [&+[r[j]*P5p.j : j in [1..Rank(P5p)]] : r in matker];
printf "This corresponds to the pencil spanned by the hyperplanes\n";
printf "  %o = 0  and %o = 0  in P^4/F_%o\n", hyperplanes[1], hyperplanes[2], p;
printf "Now checking that for every point P_j, j /= 1,8, in X^pre(4,0)(F_%o),\n", p;
printf " there is a differential in the pencil that does not vanish at P\n";
badpoints := [Parent(<ptsp[1],1>)| ];
for pt in ptsp do
  printf "  point %o ==> ", pt;
  if exists{h : h in hyperplanes | Evaluate(h, Eltseq(pt)) ne 0} then
    printf "OK\n";
  else
    j := 1; while pt[j] eq 0 do j +:= 1; end while;
    val := Min([Valuation(FunctionField(Xp)!(h/P5p.j), pt) : h in hyperplanes]);
    printf "both differentials vanish: minimal valuation is %o\n", val;
    Append(~badpoints, <pt, val>);
  end if;
end for;
PwsQp<T> := LaurentSeriesAlgebra(Qp, pwsprec);
// find global points corresponding to the bad points above
badindex := [i : i in [1..#ptsXQ]
              | Xp!ChangeUniverse(Eltseq(ptsXQ[i]), GF(p)) in [a[1] : a in badpoints]];
// check that the bad points are the reductions of P_1 and P_8
assert badindex eq [1, 8];
badplaces := places2[badindex];
AFF, toAFF := AlgorithmicFunctionField(FunctionField(X2A));
PF<s> := PolynomialRing(GF(p));
for pl in badplaces do
  pt := X2A!RepresentativePoint(pl);
  printf "\nLooking at `bad' place %o...\n", pl;
  plFF := FunctionFieldPlace(pl);
  // take completion
  printf "Computing completion of function field at this place...\n";
  Loc<t>, toLoc := Completion(AFF, plFF);
  printf "Expressing differentials in terms of the uniformizer at this place...\n";
  uniformizeratpt := UniformizingParameter(pl);
  factoratpt := toAFF((Differential(FunctionField(X2A)!uniformizer)
                        / Differential(uniformizeratpt)));
  omegasatpt := [toLoc(toAFF(f)*factoratpt) : f in omegafns];
  for j := 1 to #omegasatpt do
    printf " omega_%o = (%o) dt\n", j-1, omegasatpt[j] + O(t^5);
  end for;
  logsatpt := [Integral(om) : om in omegasatpt];
  printf "The corresponding logarithms are\n";
  for j := 1 to #logsatpt do
    printf " l_%o = %o\n", j-1, logsatpt[j] + O(t^6);
  end for;
  killinglogsatpt := [&+[b[j]*PwsQp!logsatpt[j] : j in [1..5]] : b in matker1];
  killinglogsatpt := [Evaluate(l, p*T) : l in killinglogsatpt];
  valmins := [<m, pos> where m, pos := Min([Valuation(c) : c in Coefficients(l)])
                : l in killinglogsatpt];
  minprecs := [Min([AbsolutePrecision(c) : c in Coefficients(l)])
                : l in killinglogsatpt];
  cutoffs := [Max([j : j in [1..AbsolutePrecision(l)-1]
                    | Valuation(Coefficient(l, j)) lt minprecs[i]])
              where l := killinglogsatpt[i]
              : i in [1..#minprecs]];
  rich := [<killinglogsatpt[i], valmins[i], minprecs[i], cutoffs[i]>
            : i in [1..#cutoffs]];
  klatpt := [&+[(Coefficient(a[1],j) + O(Qp!p^a[3]))/Coefficient(a[1],a[2,2]) * T^j
                : j in [1..a[4]]] + O(T^(a[4]+1))
              : a in rich];
  printf "The functions on the residue class vanishing on rational points are\n";
  for ser in klatpt do
    printf "  %o\n", ser + O(T^intprec);
  end for;
  printf "Extracting mod %o parts gives\n", p;
  polys := [PF!ChangeUniverse([Coefficient(l, j) : j in [0..AbsolutePrecision(l)-1]],
                              GF(p))
            : l in klatpt];
  for pol in polys do
    printf "  %o\n", pol;
  end for;
  polgcd := GCD(polys);
  printf "Their gcd is %o\n", polgcd;
  assert Degree(polgcd) eq 1;
  printf "  degree is 1 ==> only one rational point in residue class\n";
end for;

// Verification of the local information in Section 7

printf "\nVerification of the local information in Section 7\n";
printf "==================================================\n\n";
_<T> := PEF;
assert bad eq [ 2, 23, 2551 ];
p := bad[3]; // 2551
printf "Looking at reduction mod %o\n", p;
Xp := BaseChange(XZ, GF(p));
SXp := SingularSubscheme(Xp);
assert Degree(SXp) eq 1;
singptp := Rep(Points(SXp));
printf "Unique singular point at %o\n", singptp;
printf "Checking regularity...\n";
assert isregular(XZ, singptp);
printf " ==> given model is regular at %o\n", p;
assert #Places(Xp!singptp) eq 2;
printf "Tangents at singularity split\n";
numptsp1 := #Points(Xp) + 1; // add one since have two points on the smooth curve
// EulerFactor is (1 - T)(1 - (p+1-numptsp1) T + ...)
EF2551 := 1 -(1 + (p+1-numptsp1))*T;
printf "Euler factor at %o starts %o + ...\n", p, EF2551;
f2551 := 1;
printf "Conductor exponent at %o is %o\n", p, f2551;
printf "\n";
p := bad[2]; // 23
printf "Looking at reduction mod %o\n", p;
Xp := BaseChange(XZ, GF(p));
SXp := SingularSubscheme(Xp);
deg := Degree(SXp);
singptsp := Points(SXp);
assert #singptsp eq deg and deg eq 3;
printf "Three singularities at\n";
for j := 1 to deg do
  printf " %o", singptsp[j];
  if j lt deg then printf ","; else printf "\n"; end if;
end for;
printf "Checking regularity...\n";
for pt in singptsp do assert isregular(XZ, pt); end for;
printf " ==> given model is regular at %o\n", p;
for sing in singptsp do
  assert #Places(Xp!sing) eq 2;
end for;
printf "Tangents at all singularities split\n";
assert IsIrreducible(Xp); // ==> genus 2 curve with three nodes
// Euler factor is (1 - T)^3 times Euler factor of smooth genus 2 curve
EF23 := (1 - T)^3*PEF!Numerator(ZetaFunction(Xp));
printf "Euler factor at %o is %o\n", p, EF23;
f23 := 3;
printf "Conductor exponent at %o is %o\n", p, f23;
printf "\n";
p := bad[1]; // 2
printf "Looking at reduction mod %o\n", p;
Xp := BaseChange(XZ, GF(p));
SXp := SingularSubscheme(Xp);
deg := Degree(SXp);
assert deg eq 16;
assert Degree(ReducedSubscheme(SXp)) eq 1;
singptp := Xp!Rep(Points(SXp));
plc := Places(singptp);
assert #plc eq 1 and Degree(plc[1]) eq 1;
printf "Unique singular point at %o (a higher cusp);\n", singptp;
assert not isregular(XZ, singptp);
printf " this point is not regular on the arithmetic surface.\n";
printf "Moving to an affine model in A^3 with singularity at origin\n";
printf " (similar to the model in the proof of Lemma 7.4)\n";
P4Z<z0,z1,z2,z3> := PolynomialRing(Integers(), 4);
eqns1 := [Evaluate(e, [z0, z1, z2, 1, z2^2-1]) : e in eqns];
assert eqns1[3] eq 0;
eqns1 := [Evaluate(eqns1[i], [z0+z1+z2+1, z1+z2+1, z2+1, z3]) : i in [1..2]] cat [z3-2];
eqns1[1] -:= eqns1[2];
printf "Equations of new model:\n";
for e in eqns1 do printf "  %o = 0\n", e; end for;
printf "We blow up the singular point:\n";
printf "  z0 <-- y0*w, z1 <-- y1*w, z2 <-- y2*w, z3 <-- y3*w\n";
printf " where (y0:y1:y2:y3) are projective coordinates,\n";
printf " and we divide the equations by the highest possible power of w.\n";
P5Z<w,y0,y1,y2,y3> := PolynomialRing(Integers(), 5);
printf "First, we replace 2*z0, 2*z1 by z0*z3, z1*z3:\n";
eqns2 := [eqns1[1] - z0*eqns1[3], eqns1[2] - z1*eqns1[3], eqns1[3]];
for e in eqns2 do printf "  %o = 0\n", e; end for;
eqnsbl := [ExactQuotient(Evaluate(eqns2[1], [w*y0,w*y1,w*y2,w*y3]), w^2),
           ExactQuotient(Evaluate(eqns2[2], [w*y0,w*y1,w*y2,w*y3]), w^2),
           Evaluate(eqns2[3], [w*y0,w*y1,w*y2,w*y3])];
printf "This gives the new equations\n";
for e in eqnsbl do printf "  %o = 0\n", e; end for;
polmod2 := func<pol | &+[Parent(pol)| (cs[i] mod 2)*ms[i] : i in [1..#ms]]
                       where cs := Coefficients(pol) where ms := Monomials(pol)>;
printf "The reduction mod 2 is given by\n";
for e in eqnsbl do printf "  %o = 0\n", polmod2(e); end for;
printf "The component with y3 = 0 is the (strict transform of the) original curve.\n";
printf "The new components are those with w = 0.\n";
printf "We see four lines (in P^3):\n";
printf " y0 = y1 = 0,  y0 = y1 + y3 = 0,  y0 + y3 = y1 = 0,  y0 + y3 = y1 + y3 = 0\n";
printf "They all intersect at (w,y0,y1,y2,y3) = (0,0,0,1,0).\n";
printf "We dehomogenize: (w,y0,y1,y2,y3) <-- (z0,z1,z2,1,z3). This gives\n";
eqnsbl1 := [Evaluate(e, [z0,z1,z2,1,z3]) : e in eqnsbl];
for e in eqnsbl1 do printf "  %o = 0\n", e; end for;
assert not isregular(Scheme(AffineSpace(P4Z), eqnsbl1), [GF(2)|0,0,0,0]);
printf "The origin is not regular.\n";
printf "We replace 2, 2*z1, 2*z2 by z0*z3, z0*z1*z3, z0*z2*z3:\n";
eqnsbl2 := [eqnsbl1[1] + (z2-z1)*eqnsbl1[3],
            eqnsbl1[2] + eqnsbl1[3],
            eqnsbl1[3]];
for e in eqnsbl2 do printf "  %o = 0\n", e; end for;
printf " and blow up again. This gives\n";
eqnsblnew := [ExactQuotient(Evaluate(eqnsbl2[1], [w*y0,w*y1,w*y2,w*y3]), w^2),
              ExactQuotient(Evaluate(eqnsbl2[2], [w*y0,w*y1,w*y2,w*y3]), w),
              Evaluate(eqnsbl2[3], [w*y0,w*y1,w*y2,w*y3])];
for e in eqnsblnew do printf "  %o = 0\n", e; end for;
printf "The reduction mod 2 is given by\n";
for e in eqnsblnew do printf "  %o = 0\n", polmod2(e); end for;
printf "y3 = 0 gives the original curve:\n";
for e in eqnsblnew[[1,2]] do
  printf "  %o = 0\n", Evaluate(polmod2(e), [w,y0,y1,y2,0]);
end for;
printf "y0 = 0 (and w /= 0 generically) gives the four lines from the last blow-up:\n";
for e in eqnsblnew[[1,2]] do
  printf "  %o = 0\n", Evaluate(polmod2(e), [w,0,y1,y2,y3]);
end for;
printf "whereas w = 0 gives the new components:\n";
for e in eqnsblnew[[1,2]] do
  printf "  %o = 0\n", Evaluate(polmod2(e), [0,y0,y1,y2,y3]);
end for;
printf "This gives the two lines\n";
printf "  w = y0 = y1 = 0  and  w = y0 = y1+y3 = 0,\n";
printf "each of multiplicity 3 (2 from w^2 = 0, 1 from y0 = 0).\n";
printf "They meet each other and the original curve at\n";
printf "  (w,y0,y1,y2,y3) = (0,0,0,1,0)\n";
printf "The first meets two of the other lines at (0,0,0,0,1) and (0,0,0,1,1);\n";
printf " the second meets the other two lines at (0,0,1,0,1) and (0,0,1,1,1).\n";
printf "We check that all the points on the two mutiple lines are regular.\n";
printf "Modulo <w, y0, y1>^2, the equations are\n";
function redmodsq(pol, vars)
  ms := Monomials(pol);
  cs := Coefficients(pol);
  return  &+[(cs[i] mod 2)*ms[i] : i in [1..#ms]
                                 | &+[Degree(ms[i], v) : v in vars] le 1];
end function;
for e in eqnsblnew do printf "  %o = 0\n", redmodsq(e, [w,y0,y1]); end for;
printf "The corresponding matrix is\n";
matjac := Matrix([[polmod2(Evaluate(Derivative(e, v), [0,0,0,y2,y3])) : v in [w,y0,y1]]
                    : e in eqnsblnew[[1,2]]]);
printf "%o\n", matjac;
minors := Minors(matjac, 2);
printf "The relevant minors are\n";
for e in minors do printf "  %o\n", polmod2(e); end for;
assert GCD([Evaluate(m, [0,0,0,PP.1,PP.2]) : m in minors]
             where PP := PolynomialRing(GF(2), 2)) eq 1;
printf "They do not all vanish on P^1/F_2.\n";
printf "This shows that all points are regular,\n";
printf " since the matrix always has rank 2.\n";
printf "For the other line, we first substitute y1 <-- y1-y3.\n";
printf "Then the line is again given by  w = y0 = y1 = 0,\n";
printf " and, proceeding as above, we obtain the minors\n";
matjac := Matrix([[polmod2(Evaluate(Derivative(e, v), [0,0,0,y2,y3])) : v in [w,y0,y1]]
                    where e := Evaluate(ee, [w,y0,y1-y3,y2,y3])
                    : ee in eqnsblnew[[1,2]]]);
minors := Minors(matjac, 2);
for e in minors do printf "  %o\n", polmod2(e); end for;
assert GCD([Evaluate(m, [0,0,0,PP.1,PP.2]) : m in minors]
             where PP := PolynomialRing(GF(2), 2)) eq 1;
printf "As before, they do not all vanish simultaneously.\n";

// Verification of the proof of Lemma 7.3

printf "\nVerification of the proof of Lemma 7.3\n";
printf "======================================\n\n";
printf "We substitute  (Z0,Z1,Z2,Z3,Z4) <-- (1,z1+1,z2+1,z3+1,z4)\n";
printf " and include the equation  z5^3 = 2  (standing for z5 = 2^(1/3))\n";
printf "This gives\n";
PolZ5<z1,z2,z3,z4,z5> := PolynomialRing(Integers(), 5);
eqnst3a := [Evaluate(e, [1,z1+1,z2+1,z3+1,z4]) : e in eqns];
eqnst3a := [eqnst3a[1], eqnst3a[2]-eqnst3a[1], eqnst3a[3]-eqnst3a[1]]
             cat [z5^3 - 2];
for e in eqnst3a do printf "  %o = 0\n", e; end for;
printf "Now we replace 2 by z5^3 in the first three equations:\n";
eqnst3b := [eqnst3a[1] + z3*eqnst3a[4],
            eqnst3a[2] - z1*eqnst3a[4],
            eqnst3a[3] - z2*eqnst3a[4],
            eqnst3a[4]];
for e in eqnst3b do printf "  %o = 0\n", e; end for;
printf "The next step is to substitute\n";
printf "  z1 <-- (x1*x3+x2)^2 * x2^4 * x3^3 * x4^3\n";
printf "  z2 <-- (x1*x3+x2)^2 * x2^3 * x3^3 * x4^2\n";
printf "  z3 <-- (x1*x3+x2)   * x2^2 * x3^2 * x4^2\n";
printf "  z4 <-- (x1*x3+x2)^2 * x2^4 * x3^4 * x4^3 * x5\n";
printf "  z5 <-- (x1*x3+x2)   * x2   * x3   * x4\n";
printf "and to divide by suitable powers of (x1*x3+x2), x2, x3, x4.\n";
PolZ5x<x1,x2,x3,x4,x5> := PolynomialRing(Integers(), 5);
subs := [(x1*x3+x2)^2 * x2^4 * x3^3 * x4^3,
         (x1*x3+x2)^2 * x2^3 * x3^3 * x4^2,
         (x1*x3+x2)   * x2^2 * x3^2 * x4^2,
         (x1*x3+x2)^2 * x2^4 * x3^4 * x4^3 * x5,
         (x1*x3+x2)   * x2   * x3   * x4];
eqnst3c := [Evaluate(e, subs) : e in eqnst3b];
eqnst3c := [ExactQuotient(eqnst3c[1], (x1*x3+x2)^2 * x2^4 * x3^4 * x4^3),
            ExactQuotient(eqnst3c[2], (x1*x3+x2)^4 * x2^7 * x3^6 * x4^5),
            ExactQuotient(eqnst3c[3], (x1*x3+x2)^3 * x2^6 * x3^6 * x4^4),
            eqnst3c[4]];
eqnst3c[2] := ExactQuotient(eqnst3c[2] - x3*eqnst3c[1] - x2*x4*eqnst3c[4], x3*x4);
printf "This gives the model\n";
for e in eqnst3c do printf "  %o = 0\n", e; end for;
AffF2<x1,x2,x3,x4,x5> := AffineSpace(GF(2), 5);
special := Scheme(AffF2, eqnst3c);
irr := IrreducibleComponents(special);
printf "Its reduction mod 2 has %o irreducible components:\n", #irr;
for comp in irr do
  flag := IsReduced(comp);
  comp1 := comp;
  if not flag then comp1 := ReducedSubscheme(comp); end if;
  for b in MinimalBasis(comp1) do printf " %o =", b; end for;
  printf " 0;\n  (geometric) genus = %o\n", Genus(Curve(comp1));
end for;

// Verification of the proof of Lemma 7.4

printf "\nVerification of the proof of Lemma 7.4\n";
printf "======================================\n\n";
printf "Setting up Z[pi], pi = 2^(1/7), ...\n";
R := ext<Integers() | Polynomial([-2] cat [0 : i in [1..6]] cat [1])>;
pi := R!R.2; assert pi^7 eq 2;
PR<z0,z1,z2> := PolynomialRing(R, 3);
eqnst7 := [Evaluate(e, [z0,z1,z2,2]) : e in eqns1[[1,2]]];
PR1<x0,x1,x2> := PolynomialRing(GF(2), 3);
red := hom<PR -> PR1 | hom<R -> PR1 | 0>, [x0,x1,x2]>;
printf "After substituting\n";
printf "  (z0,z1,z2) <-- (pi^7*x0, pi^6*x1, pi^4*x2)\n";
printf " and dividing by suitable powers of pi, we obtain mod pi:\n";
eqnst7a := [Evaluate(e, [pi^7*z0, pi^6*z1, pi^4*z2]) : e in eqnst7];
exquo := func<pol, s | &+[ExactQuotient(cs[i],s)*ms[i] : i in [1..#ms]]
                         where cs := Coefficients(pol)
                         where ms := Monomials(pol)>;
eqnst7a := [exquo(eqnst7a[1], pi^14), exquo(eqnst7a[2], pi^12)];
for e in eqnst7a do printf "  %o = 0\n", red(e); end for;
special := Curve(AffineSpace(PR1), [red(e) : e in eqnst7a]);
assert IsIrreducible(special) and IsReduced(special) and Genus(special) eq 3;
printf "This defines a curve of (geometric) genus 3.\n";

EF2 := PEF!1;
printf "\nEuler factor at %o is %o\n", 2, EF2;
f2 := 10;
printf "Conductor exponent at %o is %o\n", 2, f2;

// Computing the L-series values

printf "\nComputation of the values of the L-series and its derivatives\n";
printf "=============================================================\n\n";
cond := 2^f2*23^f23*2551^f2551;
printf "Conductor %o =", cond;
for pf in Factorization(cond) do
  printf " %o", pf[1];
  if pf[2] gt 1 then printf "^%o", pf[2]; end if;
end for;
printf " ...\n";
prec := 4;   // precision bound for L-series computation, higher value takes longer
Ls := LSeries(2, [0,0,0,0,0,1,1,1,1,1], cond, 0 : Sign := -1, Precision := prec);
 // expect odd rank, so sign = -1
numcofs := LCfRequired(Ls);
printf "For a precision of %o decimal digits, need %o L-series coefficients\n",
       prec, numcofs;
// For a later check that the sign is correct:
Ls1 := LSeries(2, [0,0,0,0,0,1,1,1,1,1], cond, 0 : Sign := 1, Precision := prec);
// primes to deal with for the coefficients
pr4 := [p : p in [3..Floor(numcofs^(1/4)) by 2] | IsPrime(p) and not p in bad];
pr3 := [p : p in [pr4[#pr4]+2..Floor(numcofs^(1/3)) by 2] | IsPrime(p) and not p in bad];
pr2 := [p : p in [pr3[#pr3]+2..Floor(numcofs^(1/2)) by 2] | IsPrime(p) and not p in bad];
pr1 := [p : p in [pr2[#pr2]+2..numcofs by 2] | IsPrime(p) and not p in bad];
printf "Need to compute Euler factors\n";
printf "  to degree %o or higher for %o <= p <= %o\n", 4, Min(pr4), Max(pr4);
for j := 3 to 1 by -1 do
  prl := [pr1,pr2,pr3,pr4][j];
  printf "  to degree %o for %o <= p <= %o\n", j, Min(prl), Max(prl);
end for;
// use a more direct approach to point counting on X^pre(4,0)
function countpoints40(F)
  // count F-rational points on X^pre(4,0), F a finite field of char /= 2, 23, 2551
  count := 8; // points at infinity
  for d in F do
    // (d,-d^2), (-d,-d^2) are preimages of 0; only need one, since -d is also used
    // note: if d /= -d, then preimages of d will be distinct from those of -d
    c := -d^2;
    set := {F| };
    flag1, s := IsSquare(d - c);
    if flag1 then
      // s, -s are second preimages
      flag2, t := IsSquare(s - c);
      if flag2 then
        // t, -t are third preimages
        flag3, u := IsSquare(t - c);
        if flag3 then set join:= {u, -u}; end if;
        flag3, u := IsSquare(-t - c);
        if flag3 then set join:= {u, -u}; end if;
      end if;
      flag2, t := IsSquare(-s - c);
      if flag2 then
        // t, -t are third preimages
        flag3, u := IsSquare(t - c);
        if flag3 then set join:= {u, -u}; end if;
        flag3, u := IsSquare(-t - c);
        if flag3 then set join:= {u, -u}; end if;
      end if;
    end if;
    count +:= #set;
  end for;
  return count;
end function;

EFs1 := [<2551, EF2551>];
EFs2 := [];
EFs3 := [];
EFs4 := [<2, EF2>, <23, EF23>];
printf "Computing Euler factors for high degree (using ZetaFunction)...\n";
for p in pr4 do
  Append(~EFs4, <p, PEF!Numerator(ZetaFunction(BaseChange(XZ, GF(p))))>);
  printf "p = %2o done\n", p;
end for;

function coeffs3(p, l)
  // converts l = [N_1,N_2,N_3] where N_j = #C(\F_p^j) into a,b,c such that
  // Euler factor starts  1 + a T + b T^2 + c T^3
  a := l[1] - (p+1);
  b := ExactQuotient(l[2] - (p^2+1) + a^2, 2);
  c := ExactQuotient(l[3] - (p^3+1) - a^3 + 3*a*b, 3);
  return a, b, c;
end function;
printf "Computing Euler factors for degree 3...\n";
for p in pr3 do
  counts := [countpoints40(GF(p,n)) : n in [1..3]];
  Append(~EFs3, <p, 1 + a*T + b*T^2 + c*T^3 where a, b, c := coeffs3(p, counts)>);
  printf "p = %3o done\n", p;
end for;
printf "Computing Euler factors for degree 2...\n";
for p in pr2 do
  counts := [countpoints40(GF(p,n)) : n in [1..2]];
  Append(~EFs2, <p, 1 + (counts[1]-p-1)*T
                      + (ExactQuotient(counts[2]+counts[1]^2,2)
                           - counts[1]*(p+1) + p)*T^2>);
  printf "p = %3o done\n", p;
end for;
printf "Computing Euler factors for degree 1...\n";
lastp := 1;
for p in pr1 do
  Append(~EFs1, <p, 1+(countpoints40(GF(p))-(p+1))*T>);
  if Floor(p/1000) gt Floor(lastp/1000) then printf "%6o done\n", p; end if;
  lastp := p;
end for;
EFs := EFs4 cat EFs3 cat EFs2 cat EFs1;
EFmap := pmap<Integers() -> PEF | EFs>;
// Set coefficient function
LSetCoefficients(Ls, func<p, d | EFmap(p)>);
LSetCoefficients(Ls1, func<p, d | EFmap(p)>);
printf "Checking functional equation...\n";
time f1 := CheckFunctionalEquation(Ls);
time f2 := CheckFunctionalEquation(Ls1);
printf " ==> %o for sign -1, %o for sign +1\n", f1, f2;
printf "This indicates that our choice of sign is correct\n";
printf "(To get a really convincingly small value,\n";
printf " one has to use higher precision...)\n";
// Now compute L(1), L'(1), L''(1), L'''(1)
printf "Now we evaluate the L-series and its derivatives at s = 1.\n";
printf "  evaluating L(X^pre(4,0), 1)...\n";
time val0 := Evaluate(Ls, 1);
printf "    ==> %o\n", val0;
printf "  evaluating L'(X^pre(4,0), 1)...\n";
time val1 := Evaluate(Ls, 1 : Derivative := 1, Leading);
printf "    ==> %o\n", val1;
printf "  evaluating L''(X^pre(4,0), 1)...\n";
time val2 := Evaluate(Ls, 1 : Derivative := 2, Leading);
printf "    ==> %o\n", val2;
printf "  evaluating L'''(X^pre(4,0), 1)...\n";
time val3 := Evaluate(Ls, 1 : Derivative := 3, Leading);
printf "    ==> %o\n", val3;
printf "  ==> rank is bounded above by 3 (assuming BSD+)\n\n";


